The Theory of Storage in a Power System with Stochastic Demand

Electric power systems are increasingly turning to energy storage systems to balance supply and demand. But how much storage is required? What is the optimal volume of storage in a power system and on what does it depend? In addition, what form of hedge contracts do storage facilities require? We answer these questions in the special case in which the uncertainty in the power system involves successive draws of an independent, identically-distributed random variable. We characterize the conditions for the optimal operation of, and investment in, storage and show how these conditions can be understood graphically using price-duration curves. We also characterize the optimal hedge contracts for storage units.

==> data/storage_model_revised.py <==
#
#
# All cases:
# Lmin=0, Lmax=100
# Smin=0, Smax = (variable)
# Lsteps =100, Ssteps=100
# (for the case Smax=2, Lsteps=20 
# and for Smax=10,20 and 50, Lsteps=50m for speed of solving)
#
# Figure 1 and 2: Mcase="B". Smax=10
# Figure 3: Mcase="B", Smax=150
# Figure 4 and 5 - Mcase="B", Smax=2,10,20,50,100,150
#
import numpy as np
import csv

Lmin=0
Lmax=100
Lsteps=100
Lrange=Lmax-Lmin
Lstep=Lrange/Lsteps

Smin=0
Smax=100
Ssteps=100
Srange=Smax-Smin
Sstep=Srange/Ssteps

Svalues=np.arange(Smin,Smax+Sstep/2,Sstep)
Lvalues=np.arange(Lmin,Lmax+Lstep/2,Lstep)

delta=1.000
Delta=1.0

# Select the model: A, B, or C
Mcase="B"
#
# Case A - 3 generation technologies plus VoLL
#
match Mcase:
    case "A":
        vc=[50,100,300,1000]
        cap=[30,30,30,10]
        eps=1
        xp=[Lmin]
        yp=[vc[0]]
        capacity=Lmin
        for i in range(len(vc)):
            capacity=capacity+cap[i]
            if i==len(vc)-1:
                xp.append(Lmax)
                yp.append(vc[i])
            else:
                xp.append(capacity-eps)
                xp.append(capacity+eps)
                yp.append(vc[i]+eps)
                yp.append(vc[i+1]-eps)

        dAvPrice=np.inner(vc,cap)/Lrange
        case="A"
#
# Case B - price a linear function of Load
#
# Parameters of the price function price=alpha*L+beta
    case "B":
        alpha = 1.5
        beta = 20
        Pmin=alpha*Lmin+beta
        Pmax=alpha*Lmax+beta
        xp=[Lmin,Lmax]
        yp=[Pmin,Pmax]
        dAvPrice= delta * sum([Pmin,Pmax])/2
        case="B"

#
# Case C - price matches VIC price-duration curve
#
    case "C":
        xp=[0,1.248,25.108,52.596,90.348,97.935,100]
        yp=[-1000,-75,8.4,70,211,299,17500]
        dAvPrice=92.1
        case="C"

#
# Key functions
#
def Phat(l):
    return np.interp(l,xp,yp)

def Phatinv(p):
    return np.interp(p,yp,xp)

def Pslfunc(s,l):
    return Phat(l-(s-sigma_interp(s,l))/Delta)

def EPplus(s,l):
    lv=list(Lvalues)
    expvalue=0
    sp=sigma_interp(s,l)
    for lp in lv:
        prob=1.0/Lsteps
        if ((lp==Lmin) or (lp==Lmax)):
            prob =0.5/Lsteps
        expvalue = expvalue+Pslfunc(sp,lp)*prob
    return expvalue

def MB(S):
    expvalue=0
    si=int((S-Smin)/Sstep)
    for l in Lvalues:
        li=int((l-Lmin)/Lstep)
        prob=1.0/Lsteps
        if ((l==Lmin) or (l==Lmax)):
            prob =0.5/Lsteps
        value= max(delta * EPsl[si,li] - Psl[si,li],0)
        expvalue = expvalue+value*prob
        #print(l,value,expvalue)
    return expvalue


def makeMarkov():
    Markov=[]
    for s in Svalues:
        row=[0]*len(Svalues)
        si=int((s-Smin)/Sstep)
        for l in Lvalues:
            li=int((l-Lmin)/Lstep)
            prob=1.0/Lsteps
            if ((l==Lmin) or (l==Lmax)):
                prob =0.5/Lsteps
            sindex=int((sigma[si,li]-Smin)/Sstep+0.5)
            row[sindex] += prob
        Markov.append(row)
    return Markov

def sigma_interp(s,l):
    sindex=(s-Smin)/Sstep
    lindex=(l-Lmin)/Lstep
    si=int(sindex)
    sa=sindex-si
    li=int(lindex)
    la=lindex-li
    if (sa>0):
        if (la>0):
            sres0= (1-sa)*sigma[si,li]+sa*sigma[si+1,li]
            sres1= (1-sa)*sigma[si,li+1]+sa*sigma[si+1,li]
            return (1-la)*sres0 + la*sres1
        else:
            sres0= (1-sa)*sigma[si,li]+sa*sigma[si+1,li]
            return sres0
    else:
        if (la>0):
            sres0 = sigma[si,li]
            sres1 = sigma[si,i+1]
            return (1-la)*sres0 + la*sres1
        else:
            sres0=sigma[si,li]
            return sres0



#
# sigma(S,L) is a 2D array, represent S^+_{SL}
#
sigma=np.full((len(Svalues),len(Lvalues)),Smin+0.5*Srange)
new_sigma=np.full((len(Svalues),len(Lvalues)),Smin+0.5*Srange)
Psl=np.full((len(Svalues),len(Lvalues)),dAvPrice)
EPsl=np.full((len(Svalues),len(Lvalues)),dAvPrice)

print("Initializing")
diff=1

while (diff>0.01):
    for i in range(0,len(Svalues)):
        for j in range(0,len(Lvalues)):
            S=Svalues[i]
            L=Lvalues[j]
            Psl[i,j]=Pslfunc(S,L)

    for i in range(0,len(Svalues)):
        for j in range(0,len(Lvalues)):
            S=Svalues[i]
            L=Lvalues[j]
            EPsl[i,j]=EPplus(S,L)

    for i in range(0,len(Svalues)):
        for j in range(0,len(Lvalues)):
            S=Svalues[i]
            L=Lvalues[j]
            new_sigma[i,j] = min(max(S+(Phatinv(delta*EPsl[i,j])-L)*Delta,Smin),Smax)

    diff=0
    for i in range(0,len(Svalues)):
        for j in range(0,len(Lvalues)):
            diff=diff+abs(sigma[i,j]-new_sigma[i,j])
            sigma[i,j]=new_sigma[i,j]

    print("Difference: ",diff)

#print(sigma)



N=Ssteps+1
Mv=makeMarkov()
M=np.c_[np.eye(N)-Mv,np.ones(N)]
M=np.r_[M,[np.ones(N+1)]]
xs=np.linalg.inv(M)[N]
xs.sum()

filename="Case"+case+"-Smax"+str(Smax)+".csv"
print("Writing "+filename)
with open(filename, "w", newline="") as f:
    writer = csv.writer(f)
    heading=["Load","PSmin","PSmid","PSmax","EPSmin","EPSmid","EPSmax"]
    writer.writerow(heading)
    s1=Smin
    s2=(Smin+Smax)/2
    s3=Smax
    s1i=int((s1-Smin)/Sstep)
    s2i=int((s2-Smin)/Sstep)
    s3i=int((s3-Smin)/Sstep)
    for l in list(Lvalues):
        li=int((l-Lmin)/Lstep)
        row=[(Lmax-l)/Lrange,
        Psl[s1i,li],Psl[s2i,li],Psl[s3i,li],
        delta*EPsl[s1i,li],delta*EPsl[s2i,li],delta*EPsl[s3i,li]]
        writer.writerow(row)

filename="Case"+case+"-Smax"+str(Smax)+"-sd.csv"
print("Writing "+filename)
with open(filename, "w", newline="") as f:
    writer = csv.writer(f)
    heading=["s","xs","mb"]
    writer.writerow(heading)
    mb=0
    for i in range(len(Svalues)):
        mbs=MB(Svalues[i])
        writer.writerow([Svalues[i]/Smax,xs[i],mbs])
        #print(Svalues[i],mbs)
        mb=mb+mbs*xs[i]

print("Marginal benefit: Smax: ",Smax,mb)






==> storage_model.py <==
import numpy as np
import csv

Lmin=0
Lmax=100
Lrange=Lmax-Lmin
Lsteps=400
Lstep=Lrange/Lsteps

Smin=0
Smax=10
Srange=Smax-Smin
Ssteps=200
Sstep=Srange/Ssteps

Svalues=np.arange(Smin,Smax+Sstep/2,Sstep)
Lvalues=np.arange(Lmin,Lmax+Lstep/2,Lstep)

delta=1.000
Delta=1.0

#
# Case A - 3 generation technologies plus VoLL
#
vc=[50,100,300,1000]
cap=[30,30,30,10]
eps=1
xp=[Lmin]
yp=[vc[0]]
capacity=Lmin
for i in range(len(vc)):
    capacity=capacity+cap[i]
    if i==len(vc)-1:
        xp.append(Lmax)
        yp.append(vc[i])
    else:
        xp.append(capacity-eps)
        xp.append(capacity+eps)
        yp.append(vc[i]+eps)
        yp.append(vc[i+1]-eps)

dAvPrice=np.inner(vc,cap)/Lrange
case="A"

#
# Case B - price a linear function of Load
#
# Parameters of the price function price=alpha*L+beta
alpha = 1.5
beta = 20
Pmin=alpha*Lmin+beta
Pmax=alpha*Lmax+beta

#xp=[Lmin,Lmax]
#yp=[Pmin,Pmax]
#dAvPrice= delta * sum([Pmin,Pmax])/2
#case="B"

#
# Case C - price matches VIC price-duration curve
#
#xp=[0,1.248,25.108,52.596,90.348,97.935,100]
#yp=[-1000,-75,8.4,70,211,299,17500]
#dAvPrice=92.1
#case="C"

#
# Key functions
#
def Phat(l):
    return np.interp(l,xp,yp)

def Phatinv(p):
    return np.interp(p,yp,xp)


def LatSplus(s,l,splus):
    return l-(s-splus)/Delta

def Splus0(S,L,g):
    return min(max(S+(Phatinv(np.interp(S,Svalues,g))-L)*Delta,Smin),Smax)

def Splus(S,L,g,og):
    return min(max(S+(Phatinv(np.interp(Splus0(S,L,og),Svalues,g))-L)*Delta,Smin),Smax)

def LtoSplus(s,sp,g):
    return min(max(Phatinv(np.interp(s,Svalues,g))-(sp-s)/Delta,Lmin),Lmax)

def EPplus(S):
    lv=list(Lvalues)
    expvalue=0
    for l in lv:
        prob=1.0/Lsteps
        if ((l==Lmin) or (l==Lmax)):
            prob =0.5/Lsteps
        expvalue = expvalue+Phat(LatSplus(S,l,Splus(S,l,gamma,og)))*prob
        #print(S,l,Phat(LatSplus(S,l,Splus(S,l,gamma,og))))
    return expvalue

def MB(S):
    lv=list(Lvalues)
    expvalue=0
    for l in lv:
        prob=1.0/Lsteps
        if ((l==Lmin) or (l==Lmax)):
            prob =0.5/Lsteps
        value= max(np.interp(Splus(S,l,gamma,og),Svalues,gamma)-Phat(LatSplus(S,l,Splus0(S,l,gamma))),0)
        expvalue = expvalue+value*prob
        #print(l,value,expvalue)
    return expvalue


def makeMarkov():
    Markov=[]
    for s in Svalues:
        row=[]
        for j in range(len(Svalues)):
            splo=max(Svalues[j]-Sstep/2,Smin)
            sphi=min(Svalues[j]+Sstep/2,Smax)
            #print(splo,sphi)
            Lhi=LtoSplus(s,sphi,gamma)
            Llo=LtoSplus(s,splo,gamma)
            if j==0:
                Llo=Lmax
            if j==len(Svalues)-1:
                Lhi=Lmin
            #print(Lhi,Llo)
            row.append((Llo-Lhi)/Lrange)
        Markov.append(row)
    return Markov

gamma=[dAvPrice]*len(Svalues)
og=gamma
#print("Starting gamma(S): ",gamma)

ng=list(map(EPplus,Svalues))
og=gamma
gamma=ng
diff=np.sum(abs(np.array(gamma)-np.array(og)))
print("Difference: ",diff)
old_diff=diff
diff=1.0

while abs(old_diff-diff)>0.00001 or diff>0.0001:
    ng=list(map(EPplus,Svalues))
    og=gamma
    gamma=ng
    old_diff=diff
    diff=np.sum(abs(np.array(gamma)-np.array(og)))
    print("Difference: ",diff)

N=Ssteps+1
Mv=makeMarkov()
M=np.c_[np.eye(N)-Mv,np.ones(N)]
M=np.r_[M,[np.ones(N+1)]]
xs=np.linalg.inv(M)[N]
#xs.sum()

filename="Case"+case+"-Smax"+str(Smax)+".csv"
print("Writing "+filename)
with open(filename, "w", newline="") as f:
    writer = csv.writer(f)
    heading=["Load","PSmin","PSmid","PSmax","EPSmin","EPSmid","EPSmax"]
    writer.writerow(heading)
    s1=Smin
    s2=(Smin+Smax)/2
    s3=Smax
    for l in list(Lvalues):
        row=[(Lmax-l)/Lrange,
        Phat(LatSplus(s1,l,Splus0(s1,l,gamma))),
        Phat(LatSplus(s2,l,Splus0(s2,l,gamma))),
        Phat(LatSplus(s3,l,Splus0(s3,l,gamma))),
#        EPplus(Splus(s1,l,gamma,og)),
#        EPplus(Splus(s2,l,gamma,og)),
#        EPplus(Splus(s3,l,gamma,og))]
        np.interp(Splus(s1,l,gamma,og),Svalues,gamma),
        np.interp(Splus(s2,l,gamma,og),Svalues,gamma),
        np.interp(Splus(s3,l,gamma,og),Svalues,gamma)]
        writer.writerow(row)

filename="Case"+case+"-Smax"+str(Smax)+"-sd.csv"
print("Writing "+filename)
with open(filename, "w", newline="") as f:
    writer = csv.writer(f)
    heading=["s","xs","mb"]
    writer.writerow(heading)
    mb=0
    for i in range(len(Svalues)):
        mbs=MB(Svalues[i])
        writer.writerow([Svalues[i]/Smax,xs[i],mbs])
        #print(Svalues[i],mbs)
        mb=mb+mbs*xs[i]

print("Marginal benefit: Smax: ",Smax,mb)





